Local Second-Order Limit Dynamics of the Alternating Direction Method of Multipliers for Semidefinite Programming

The alternating direction method of multipliers (ADMM) is widely used for solving large-scale semidefinite programs (SDPs), yet on instances with multiple primal-dual optimal solution pairs, it often enters prolonged slow-convergence regions where the Karush-Kuhn-Tucker (KKT) residuals nearly stall. To explain and predict the fine-grained dynamical behavior inside these regions, we develop a local second-order limit dynamics framework for ADMM near an arbitrary KKT point -- not necessarily the eventual limit point of the iterates. Assuming the existence of a strictly complementary primal-dual solution pair, we derive a second-order local expansion of the ADMM dynamics by leveraging a refined and simplified variational characterization of the (parabolic) second-order directional derivative of the PSD projection operator. This expansion reveals a closed convex cone of directions along which the local first-order update vanishes, and it induces a second-order limit map that governs the persistent drift after transient effects are filtered out. We characterize fundamental properties of this mapping, including its kernel, range, and continuity. A primal-dual decoupling further yields a clean scaling law for the effect of the penalty parameter in ADMM. We connect these properties to second-order dynamical features of ADMM, including fixed points, almost-invariant sets, and microscopic phases. Three empirical phenomena in slow-convergence regions are then explained or predicted: (i) angles between consecutive iterate differences are small yet nonzero, except for sparse spikes; (ii) primal and dual infeasibilities are insensitive to penalty-parameter updates; and (iii) iterates can be transiently trapped in a low-dimensional subspace for an extended period. Extensive numerical experiments on the Mittelmann dataset corroborate our theoretical predictions.

==> demonstration/cones.py <==
import os
import numpy as np
import matplotlib.pyplot as plt

# ============================================================
# TWO SECOND-ORDER CONES (circular cones) as separate PNGs
# with transparent backgrounds.
#
# Fixes the "looks like a circle" issue by automatically choosing
# a view angle NOT aligned with the cone axis.
#
# Output paths are prefixed by: codes/demonstration/
# ============================================================

# ---------------- USER KNOBS ----------------
out_prefix = "codes/demonstration"   # <-- your requested prefix (directory)

dpi = 420
figsize = (6.2, 6.2)

# Cone surface mesh resolution
cone_n_phi = 220   # around axis (higher -> smoother)
cone_n_h   = 120   # along height

# Background padding around cone (as fraction of max span)
pad_frac = 0.14

# Optional: perspective projection (more 3D looking)
use_perspective = True

# Cone 1 (smaller opening)
cone1 = dict(
    filename="cone_small_angle.png",
    apex=np.array([0.0, 0.0, 0.0]),
    axis=np.array([0.9, 0.2, 0.4]),
    height=1.6,
    spanning_angle_deg=30.0,          # full apex angle (degrees)
    rgba=(0.75, 0.20, 0.90, 0.30)      # (R,G,B,alpha)
)

# Cone 2 (larger opening)
cone2 = dict(
    filename="cone_large_angle.png",
    apex=np.array([0.0, 0.0, 0.0]),
    axis=np.array([0.9, 0.2, 0.4]),
    height=1.6,
    spanning_angle_deg=70.0,          # full apex angle (degrees)
    rgba=(0.10, 0.70, 0.90, 0.20)
)

# ---------------- Helper functions ----------------
def normalize(v: np.ndarray) -> np.ndarray:
    v = np.asarray(v, dtype=float).reshape(3)
    n = np.linalg.norm(v)
    return v if n < 1e-12 else v / n

def rot_from_z_to_dir(dir_vec: np.ndarray) -> np.ndarray:
    """Rotation matrix that maps +z axis to dir_vec (Rodrigues)."""
    d = normalize(dir_vec)
    z = np.array([0.0, 0.0, 1.0])
    v = np.cross(z, d)
    s = np.linalg.norm(v)
    c0 = float(np.dot(z, d))

    if s < 1e-12:
        # parallel or anti-parallel
        if c0 > 0:
            return np.eye(3)
        # 180-degree flip around x-axis (any axis orthogonal to z works)
        return np.array([[1, 0, 0],
                         [0,-1, 0],
                         [0, 0,-1]], dtype=float)

    vx = np.array([[0,    -v[2],  v[1]],
                   [v[2],  0,    -v[0]],
                   [-v[1], v[0],  0   ]], dtype=float)

    R = np.eye(3) + vx + vx @ vx * ((1 - c0) / (s**2))
    return R

def make_cone_surface(height: float, spanning_angle_deg: float,
                      n_phi: int, n_h: int):
    """
    Upright circular cone with apex at origin and axis along +z.
    spanning_angle_deg is full apex angle.
    """
    half = np.deg2rad(spanning_angle_deg / 2.0)
    half = np.clip(half, 1e-4, np.deg2rad(89.9))  # avoid degeneracy
    r_base = height * np.tan(half)

    phi = np.linspace(0, 2*np.pi, n_phi)
    h = np.linspace(0, height, n_h)
    PHI, H = np.meshgrid(phi, h, indexing="xy")

    # radius grows linearly from 0 at apex to r_base at base
    Rr = (H / height) * r_base
    X = Rr * np.cos(PHI)
    Y = Rr * np.sin(PHI)
    Z = H
    return X, Y, Z

def transform_surface(X, Y, Z, R, t):
    """Apply rotation R (3x3) and translation t (3,) to surface arrays."""
    pts = np.vstack([X.ravel(), Y.ravel(), Z.ravel()])  # (3, M)
    pts2 = R @ pts + np.asarray(t, dtype=float).reshape(3, 1)
    return (pts2[0].reshape(X.shape),
            pts2[1].reshape(Y.shape),
            pts2[2].reshape(Z.shape))

def view_angles_not_aligned_with_axis(axis: np.ndarray, lift: float = 0.35):
    """
    Choose (elev, azim) so camera direction is roughly perpendicular
    to the cone axis (avoids the 'circle' look).
    """
    d = normalize(axis)

    up = np.array([0.0, 0.0, 1.0])
    if abs(np.dot(d, up)) > 0.9:
        up = np.array([0.0, 1.0, 0.0])

    # A perpendicular direction to the axis
    v = normalize(np.cross(d, up))

    # Add a bit of upward tilt so you see side + base
    v = normalize(v + lift * np.array([0.0, 0.0, 1.0]))

    elev = np.degrees(np.arcsin(np.clip(v[2], -1.0, 1.0)))
    azim = np.degrees(np.arctan2(v[1], v[0]))
    return elev, azim

def render_cone(cone: dict, out_dir: str):
    apex = np.asarray(cone["apex"], dtype=float)
    axis = np.asarray(cone["axis"], dtype=float)
    height = float(cone["height"])
    ang = float(cone["spanning_angle_deg"])
    rgba = cone["rgba"]

    # Build cone in +z then rotate/translate
    X, Y, Z = make_cone_surface(height, ang, cone_n_phi, cone_n_h)
    R = rot_from_z_to_dir(axis)
    X2, Y2, Z2 = transform_surface(X, Y, Z, R, apex)

    # Output path
    out_path = os.path.join(out_dir, cone["filename"])

    # Render
    fig = plt.figure(figsize=figsize, dpi=dpi)
    fig.patch.set_alpha(0.0)
    ax = fig.add_subplot(111, projection="3d")
    ax.set_axis_off()
    if use_perspective:
        try:
            ax.set_proj_type("persp")
        except Exception:
            pass

    ax.plot_surface(
        X2, Y2, Z2,
        color=rgba[:3],
        alpha=rgba[3],
        linewidth=0.0,
        antialiased=True,
        shade=False
    )

    # Auto-view not aligned with axis
    elev, azim = view_angles_not_aligned_with_axis(axis, lift=0.35)
    ax.view_init(elev=elev, azim=azim)

    # Fit bounds tightly
    pts = np.column_stack([X2.ravel(), Y2.ravel(), Z2.ravel()])
    mn = pts.min(axis=0)
    mx = pts.max(axis=0)
    span = mx - mn
    pad = pad_frac * max(span.max(), 1e-6)

    ax.set_xlim(mn[0]-pad, mx[0]+pad)
    ax.set_ylim(mn[1]-pad, mx[1]+pad)
    ax.set_zlim(mn[2]-pad, mx[2]+pad)
    ax.set_box_aspect((1, 1, 1))

    # Transparent panes (prevents gray artifacts)
    for pane in (ax.xaxis.pane, ax.yaxis.pane, ax.zaxis.pane):
        try:
            pane.set_alpha(0.0)
        except Exception:
            pass

    plt.subplots_adjust(0, 0, 1, 1)
    plt.savefig(out_path, transparent=True, bbox_inches="tight", pad_inches=0.01)
    plt.close(fig)

    print("Saved:", out_path)
    print(f"  apex={apex}, axis={normalize(axis)}, height={height}, spanning_angle_deg={ang}")

# ---------------- Main ----------------
os.makedirs(out_prefix, exist_ok=True)
render_cone(cone1, out_prefix)
render_cone(cone2, out_prefix)


==> demonstration/fonts.py <==
import os
import matplotlib.pyplot as plt

# ============================================================
# Render LaTeX-style math symbols to separate PNGs
# - Transparent background
# - Configurable font color
# - Saves into: codes/demonstration/
#
# Uses Matplotlib mathtext by default (no LaTeX install required).
# If you have MacTeX/LaTeX installed, set USE_TEX=True for "true LaTeX".
# ============================================================

# ---------------- USER KNOBS ----------------
OUT_DIR = "codes/demonstration"   # your requested prefix
DPI = 600
FONT_SIZE = 44 # you can change this number

# Any Matplotlib color is ok: "black", "white", "red", "#RRGGBB"
FONT_COLOR = "black"

# True LaTeX rendering (requires a LaTeX install like MacTeX)
USE_TEX = True

# Output filenames + expressions
ITEMS = [
    ("barZ.png", r"$\bar{Z}$"),
    ("T_Zstar_barZ.png", r"$\mathcal{T}_{\mathcal{Z}_{\star}}(\bar{Z})$"),
    ("C_barZ.png", r"$\mathcal{C}(\bar{Z})$"),
    ("t_barH.png", r"$t \bar{H}$"),
    ("tsquare_phi.png", r"$\frac{t^2}{2} \phi (\bar{Z}; \bar{H})$"),
    ("Zstar.png", r"$\mathcal{Z}_{\star}$"),
    ("k_inf.png", r"$k \rightarrow \infty$"),
    ("t_zero.png", r"$t \downarrow 0$"),
]

def render_math_png(expr: str, out_path: str, color: str, fontsize: int, dpi: int, use_tex: bool):
    # Configure matplotlib
    plt.close("all")
    plt.rcParams.update({
        "figure.facecolor": (1, 1, 1, 0),
        "axes.facecolor": (1, 1, 1, 0),
        "savefig.transparent": True,
        "text.usetex": use_tex,
        "font.family": "serif",
    })

    if use_tex:
        # Common math packages (optional)
        plt.rcParams["text.latex.preamble"] = r"\usepackage{amsmath,amssymb}"

    # Create a small figure; bbox_inches="tight" will crop it anyway
    fig = plt.figure(figsize=(6, 2), dpi=dpi)
    fig.patch.set_alpha(0.0)
    ax = fig.add_axes([0, 0, 1, 1])
    ax.set_axis_off()

    ax.text(
        0.5, 0.5, expr,
        ha="center", va="center",
        fontsize=fontsize,
        color=color
    )

    fig.savefig(out_path, transparent=True, bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)

def main():
    os.makedirs(OUT_DIR, exist_ok=True)

    for filename, expr in ITEMS:
        out_path = os.path.join(OUT_DIR, filename)

        if USE_TEX:
            try:
                render_math_png(expr, out_path, FONT_COLOR, FONT_SIZE, DPI, use_tex=True)
                print("Saved (usetex):", out_path)
                continue
            except Exception as e:
                print(f"[warn] LaTeX rendering failed for {filename}; falling back to mathtext.")
                print("       Error:", repr(e))

        render_math_png(expr, out_path, FONT_COLOR, FONT_SIZE, DPI, use_tex=False)
        print("Saved:", out_path)

if __name__ == "__main__":
    main()


==> demonstration/spectrahedron.m <==
% -------- USER KNOBS --------
R = 1.0;
alphaObj = 0.92;
outName = "spectrahedron_octant_transparent.png";

nTheta = 140; nPhi = 140; nR = 140;
elev = 23; azim = 38;

% colormap: low z -> orange/red, high z -> green
cmap = flipud(parula(256)); % replace if you want; or try "summer", "turbo"
% (If you want closer to red->yellow->green, use a custom colormap.)

figure('Color','none'); ax = axes('Color','none'); hold(ax,'on');
axis(ax,'equal'); axis(ax,'off'); view(ax, azim, elev);

% -------- Curved cap (sphere octant) --------
theta = linspace(0, pi/2, nTheta);
phi   = linspace(0, pi/2, nPhi);
[TH,PH] = ndgrid(theta, phi);

Xs = R*sin(TH).*cos(PH);
Ys = R*sin(TH).*sin(PH);
Zs = R*cos(TH);

surf(Xs,Ys,Zs, Zs, 'EdgeAlpha',0.15, 'FaceAlpha',alphaObj);

% -------- Quarter-disk planes --------
r  = linspace(0,R,nR);
t  = linspace(0,pi/2,nPhi);
[RR,TT] = ndgrid(r,t);

% x=0 plane (yz)
Xx = 0*RR; Yx = RR.*cos(TT); Zx = RR.*sin(TT);
surf(Xx,Yx,Zx, Zx, 'EdgeAlpha',0.20, 'FaceAlpha',alphaObj);

% y=0 plane (xz)
Xy = RR.*cos(TT); Yy = 0*RR; Zy = RR.*sin(TT);
surf(Xy,Yy,Zy, Zy, 'EdgeAlpha',0.20, 'FaceAlpha',alphaObj);

% z=0 plane (xy)
Xz = RR.*cos(TT); Yz = RR.*sin(TT); Zz = 0*RR;
surf(Xz,Yz,Zz, Zz, 'EdgeAlpha',0.20, 'FaceAlpha',alphaObj);

colormap(ax, cmap); camlight headlight; lighting gouraud;

xlim([-0.1 R+0.1]); ylim([-0.1 R+0.1]); zlim([-0.1 R+0.1]);

% Transparent background export (works well in recent MATLAB)
exportgraphics(ax, outName, 'BackgroundColor','none', 'Resolution', 300);
disp("Saved: " + outName);


==> demonstration/spectrahedron.py <==
import numpy as np
from skimage import measure
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d.art3d import Poly3DCollection
from matplotlib import colormaps

# ============================================================
# "NARROW" SPECTRAHEDRON (3D elliptope with anisotropic scaling)
#   C = { (x,y,z) : [[1, a x, b y],
#                   [a x, 1, c z],
#                   [b y, c z, 1]]  ⪰ 0 }
#
# Boundary is det = 0:
#   F(x,y,z) = 1 + 2 a b c x y z - (a x)^2 - (b y)^2 - (c z)^2
#
# Increase b  -> narrower in y
# Increase a  -> narrower in x
# Increase c  -> narrower in z
# ============================================================

# ---------------- USER KNOBS ----------------
# Narrowing scales (make ONE of these bigger to narrow that dimension)
a = 1.0   # x-scale
b = 1.0   # y-scale  (b > 1 => narrower in y)
c = 1.0   # z-scale

# Mesh / rendering
N = 140            # grid resolution (higher = smoother but slower)
step_size = 2      # marching cubes step (2 faster; 1 smoother)
alpha_obj = 0.92   # surface transparency
dpi = 500
out_path = "codes/demonstration/elliptope_narrow_transparent.png"

# Camera
elev, azim = 18, 40

# Colormap (red->yellow->green)
cmap = colormaps["RdYlGn"]

# ---------------- DOMAIN ----------------
# The PSD constraint implies |a x|<=1, |b y|<=1, |c z|<=1, so use that box.
xmin, xmax = -1.0 / a,  1.0 / a
ymin, ymax = -1.0 / b,  1.0 / b
zmin, zmax = -1.0 / c,  1.0 / c

xs = np.linspace(xmin, xmax, N)
ys = np.linspace(ymin, ymax, N)
zs = np.linspace(zmin, zmax, N)
X, Y, Z = np.meshgrid(xs, ys, zs, indexing="ij")

# ---------------- IMPLICIT SURFACE ----------------
# det([[1, ax, by],[ax, 1, cz],[by, cz, 1]]) = 0
F = 1.0 + 2.0*(a*b*c)*X*Y*Z - ((a*X)**2 + (b*Y)**2 + (c*Z)**2)

dx = (xmax - xmin) / (N - 1)
dy = (ymax - ymin) / (N - 1)
dz = (zmax - zmin) / (N - 1)

# Extract boundary F=0
verts, faces, normals, values = measure.marching_cubes(
    F, level=0.0, spacing=(dx, dy, dz), step_size=step_size
)

# Shift verts into world coordinates
verts[:, 0] += xmin
verts[:, 1] += ymin
verts[:, 2] += zmin

# ---------------- FACE COLORS ----------------
# Color by a direction to mimic "green top / orange side" look.
# Using normalized (a*x + b*y + c*z) roughly aligns with the scaled geometry.
s_vert = (a*verts[:, 0] + b*verts[:, 1] + c*verts[:, 2]) / 3.0  # ~[-1,1]
t_vert = np.clip((s_vert + 1.0) / 2.0, 0.0, 1.0)                # -> [0,1]
t_face = t_vert[faces].mean(axis=1)

face_colors = cmap(t_face)
face_colors[:, 3] = alpha_obj  # alpha channel for the surface

# ---------------- RENDER (TRANSPARENT PNG) ----------------
fig = plt.figure(figsize=(6.2, 6.2), dpi=dpi)
fig.patch.set_alpha(0.0)
ax = fig.add_subplot(111, projection="3d")
ax.set_axis_off()

poly = Poly3DCollection(verts[faces], linewidths=0.25)
poly.set_facecolor(face_colors)
poly.set_edgecolor((0, 0, 0, 0.16))  # subtle mesh edges
ax.add_collection3d(poly)

pad = 0.10 * max(xmax - xmin, ymax - ymin, zmax - zmin)
ax.set_xlim(xmin - pad, xmax + pad)
ax.set_ylim(ymin - pad, ymax + pad)
ax.set_zlim(zmin - pad, zmax + pad)
ax.set_box_aspect((1, 1, 1))
ax.view_init(elev=elev, azim=azim)

# Make panes transparent (prevents gray background artifacts)
for pane in (ax.xaxis.pane, ax.yaxis.pane, ax.zaxis.pane):
    try:
        pane.set_alpha(0.0)
    except Exception:
        pass

plt.subplots_adjust(0, 0, 1, 1)
plt.savefig(out_path, transparent=True, bbox_inches="tight", pad_inches=0.01)
plt.close(fig)

print("Saved:", out_path)
print(f"Narrowing scales: a={a}, b={b}, c={c}  (b controls narrowness in y)")

